Studies of low-energy effective actions in supersymmetric field theories

This thesis examines low-energy effective actions of supersymmetric quantum field theories. These actions contain information about the low-energy field content and dynamics of quantum field theories and are essential for understanding their phenomenological and theoretical properties. In chapters 2 to 5, the covariant background field method is used to investigate quantum corrections to sectors of a variety of supersymmetric field theories at 1 and 2 loops. We start by looking at the background field quantisation of a general N=1 super-Yang-Mills theory, rederiving the well-known 1 loop finiteness conditions. This is followed by a reexamination of the effective potential of the Wess-Zumino model, focusing on a derivation of the full auxiliary fields' potential. Next, the 2 loop Euler-Heisenberg effective action is constructed for N=1 supersymmetric quantum electrodynamics; its renormalisation properties and self-dual limit are studied. The final action studied is the 2 loop Kahler potential for beta-deformed N=4 super-Yang-Mills. This sector is purely a product of the deformation and its finiteness is demonstrated in a general background before examining two special cases. Chapter 6 studies spontaneously broken supersymmetry and the pure Goldstino action. A general approach to constructing explicit field redefinitions is used to relate all known models of the Goldstino and to study their nonlinear supersymmetries. This approach is also used to construct the most general pure Goldstino action and to examine its supersymmetry transformations. Finally, a new embedding of the Goldstino into a complex linear superfield is presented. Its interactions to matter and gravity are examined and compared to existing Goldstino superfield constructions.

==> code/pslqSQED.py <==
from mpmath import mp,  quad, pslq, inf, diff, re, im,\
					exp, sinh, tanh, csch, coth, log, psi, polylog, zeta
mp.dps = 50; mp.pretty = True

xi = lambda x: -x * (1/(2*x) - log(x) + psi(0,x))

def xiList1(x, i):
	return [1] + [diff(xi, x, i) for i in range(i+1)]
# dict(('xi'+str(i), i) for i in range(11))

def xiList2(x, i):
	list1 = xiList1(x, i)
	return [list1[a]*list1[b] for a in range(0, i+2) for b in range(a, i+2)]

###########################
# Check the integral definition of xi.
# the integral is slowly converging,
# so use large tolerance in pslq algorithm

#def xiInt(x):
#	return quad(lambda s: (s**-2 - sinh(s)**-2)*exp(-2*x*s)/2, [0, inf])

#print [pslq([xiInt(x)] + xiList1(x, 2), tol=1e-15) for x in range(1, 6)]
# [[1, 0, -1, 0, 0], [1, 0, -1, 0, 0], ... ]
# i.e. xi(x) = 0 + 1*xi(x) + 0*xi'(x) + 0*xi''(x)

###########################
# Check the one-loop result,
# expect: oneloop(x) = -xi'(x)

#def oneLoop(x): 
#	return quad((lambda s: s*(s**-2 - sinh(s)**-2)*exp(-2*x*s)), [0, inf])

#print [pslq([oneLoop(x)] + xiList1(x, 4)) for x in range(1, 6)]
# [[1, 0, 0, 1, 0, 0, 0], [1, 0, 0, 1, 0, 0, 0], ...]
# i.e. oneloop(x) = 0 + 0 xi(x) - 1*xi'(x) + 0*xi''(x) + ...

###########################
# Check the identity obeyed by xiList2(1, 3)

#temp = xiList2(1, 3); #print temp
# The identity found using LLL or PSLQ in Mathematica
#ident= [2, 6, -6, -15, 5, 12, -24, 0, 0, 12, 0, 0, 0, 0, 0]
# Dot product should return 0.0
#print sum([temp[a]*ident[a] for a in range(len(ident))])

# Can mpmath's pslq find the identity?
# Yes, just needed to bump up the maxsteps
#rel = pslq(temp, tol=1e-50, maxsteps=2000, verbose=False); 
#print rel

# Dot product should return 0.0
#print sum([temp[a]*rel[a] for a in range(len(rel))])

###########################
## Two-loop

# are things like 3.0 ok?
def twoLoopIntgnd(x, t):
	return 2 * x**2 * csch(t)**2 * exp(-2*t*x)*( \
		t*coth(t)*polylog(2, exp(2*t)) - polylog(2, exp(-2*t))\
		- coth(t)*polylog(3, exp(2*t))\
		+ (zeta(3) + zeta(2)*t - t**2 + t**3 / mp.mpf(3)) * coth(t)\
		-3 * t**2 + 2 * t * log(exp(2*t)-1) + zeta(2))

def twoLoop(x):
	return quad((lambda t: twoLoopIntgnd(x, t)), [0, inf]) - mp.mpf(1)/4

print [re(twoLoopIntgnd(x, 1)) for x in range(1, 5)]	

#print [twoLoop(i) for i in range(1, 5)]

#print [pslq(xiList2(x, 3)+[re(twoLoop(x))], maxsteps=2000) for x in range(1, 3)]

